Row and column detection complexities of character tables

Character tables of finite groups and closely related commutative algebras have been investigated recently using new perspectives arising from the AdS/CFT correspondence and low-dimensional topological quantum field theories. Two important elements in these new perspectives are physically motivated definitions of quantum complexity for the algebras and a notion of row-column duality. These elements are encoded in properties of the character table of a group G and the associated algebras, notably the centre of the group algebra and the fusion algebra of irreducible representations of the group. Motivated by these developments, we define row and column versions of detection complexities for character tables, and investigate the relation between these complexities under the exchange of rows and columns. We observe regularities that arise in the statistical averages over small character tables and propose corresponding conjectures for arbitrarily large character tables.

==> anc/data_generation_arxiv.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "57ac6065-69a5-41b7-8042-5b9b6594d81a",
   "metadata": {},
   "outputs": [],
   "source": [
    "import itertools\n",
    "from itertools import combinations"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "1a29f840-7f1d-43df-9faf-39c1fd6f0222",
   "metadata": {},
   "outputs": [],
   "source": [
    "## Fusion algebra"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "384ccdbc-4866-4e2d-8898-a2998b562414",
   "metadata": {},
   "outputs": [],
   "source": [
    "## Finds circle generator complexity of fusion algebra\n",
    "def min_rows_to_distinguish_columns_circle(matrix):\n",
    "    n = len(matrix)\n",
    "    # Transpose the matrix to get columns easily\n",
    "    columns = list(zip(*matrix))\n",
    "    # For k from 1 to n\n",
    "    for k in range(1, n+1):\n",
    "        # Generate all combinations of k rows\n",
    "        row_indices_combinations = itertools.combinations(range(n), k)\n",
    "        for rows in row_indices_combinations:\n",
    "            # Project each column onto the selected rows\n",
    "            projections = [tuple(column[i] for i in rows) for column in columns]\n",
    "            # Check if all projections are unique\n",
    "            if len(set(projections)) == n:\n",
    "                rows_needed=[matrix[i] for i in rows]\n",
    "                return k, rows, rows_needed  # Return the minimal number of rows and the specific combination\n",
    "    return n, tuple(range(n)), matrix  # In the worst case, all rows are needed"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "93b656d7-a7bf-4dc2-a6a4-c894bcd9a6e9",
   "metadata": {},
   "outputs": [],
   "source": [
    "## Finds circle-and-handle generator complexity of fusion algebra\n",
    "def min_rows_to_distinguish_columns_circle_handle(matrix):\n",
    "    n = len(matrix)\n",
    "    # Transpose the matrix to get columns easily\n",
    "    columns = list(zip(*matrix))\n",
    "    # For k from 1 to n-1\n",
    "    for k in range(1, n):\n",
    "        # Generate all combinations of k rows always including the first\n",
    "        row_indices_combinations = itertools.combinations(range(1,n), k)\n",
    "        for rows in row_indices_combinations:\n",
    "            rows = (0,) + rows\n",
    "            # Project each column onto the selected rows\n",
    "            projections = [tuple(column[i] for i in rows) for column in columns]\n",
    "            # Check if all projections are unique\n",
    "            if len(set(projections)) == n:\n",
    "                rows_needed=[matrix[i] for i in rows]\n",
    "                return k+1, rows, rows_needed  # Return the minimal number of rows and the specific combination\n",
    "    return n+1, tuple(range(n)), matrix  # In the worst case, all rows are needed"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "8ee65467-678a-4b7e-93d4-d1bc301d577b",
   "metadata": {},
   "outputs": [],
   "source": [
    "## Finds all the minimal generating sets including combinatorial basis elements\n",
    "def min_rows_to_distinguish_columns_all_circle(matrix):\n",
    "    min_numb = min_rows_to_distinguish_columns_circle(matrix)[0]\n",
    "    n = len(matrix)\n",
    "    # Transpose the matrix to get columns easily\n",
    "    columns = list(zip(*matrix))\n",
    "    results=[]\n",
    "    # Generate all combinations of min_numb rows\n",
    "    row_indices_combinations = itertools.combinations(range(n), min_numb)\n",
    "    for rows in row_indices_combinations:\n",
    "        rows = tuple(rows)\n",
    "        # Project each column onto the selected rows\n",
    "        projections = [tuple(column[i] for i in rows) for column in columns]\n",
    "        # Check if all projections are unique\n",
    "        if len(set(projections)) == n:\n",
    "            #rows_needed=[matrix[i] for i in rows]\n",
    "            results.append(rows)\n",
    "    avg_irrep_dim_square_circle = mean([d^2 for d in columns[0]])\n",
    "    avg_irrep_dim_square_gens_circle = mean([mean([columns[0][row]^2 for row in gen_set]) for gen_set in results])\n",
    "    ## Group name, Group order, table size, min no. gens, avg d_R^2 of all rows, avg of (avg d_R^2 of generating rows)\n",
    "    return min_numb, avg_irrep_dim_square_circle, avg_irrep_dim_square_gens_circle, #results\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "0d93137d-1e0c-4ccc-8b4d-a519e7aa74d9",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Finds all minimal generating sets including combinatorial basis elements alongside the handle creation element\n",
    "def min_rows_to_distinguish_columns_all_circle_handle(matrix):\n",
    "    min_numb = min_rows_to_distinguish_columns_circle_handle(matrix)[0]\n",
    "    n = len(matrix)\n",
    "    # Transpose the matrix to get columns easily\n",
    "    columns = list(zip(*matrix))\n",
    "    results=[]\n",
    "    # Generate all combinations of min_numb rows always including the first\n",
    "    row_indices_combinations = itertools.combinations(range(1,n), min_numb-1)\n",
    "    for rows in row_indices_combinations:\n",
    "        rows = tuple(rows)\n",
    "        # Project each column onto the selected rows\n",
    "        projections = [tuple(column[i] for i in rows+(0,)) for column in columns]\n",
    "        # Check if all projections are unique\n",
    "        if len(set(projections)) == n:\n",
    "            #rows_needed=[matrix[i] for i in rows]\n",
    "            results.append(rows)\n",
    "    avg_irrep_dim_square_circle_handle = mean([d^2 for d in columns[0]])\n",
    "    avg_irrep_dim_square_gens_circle_handle = mean([mean([columns[0][row]^2 for row in gen_set]) for gen_set in results])\n",
    "    return min_numb, avg_irrep_dim_square_circle_handle, avg_irrep_dim_square_gens_circle_handle\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "aafd4281-4ac1-4f1a-9bc2-49c24aa2e12f",
   "metadata": {},
   "outputs": [],
   "source": [
    "## Combines all the above functions to extract the data we want for fusion algebras of a fixed character table G\n",
    "def min_rows_to_distinguish_columns_all(G):\n",
    "    tbl = libgap.CharacterTable(G).CharacterTableWithSortedCharacters()\n",
    "    order = tbl.Size()\n",
    "    matrix = tbl.Irr().sage()\n",
    "    tbl_size = len(matrix)\n",
    "    complexity_circle, avg_dim_circle, avg_dim_gens_circle = min_rows_to_distinguish_columns_all_circle(matrix)\n",
    "    matrix[0] = tbl.SizesConjugacyClasses()\n",
    "    complexity_circle_handle, avg_dim_circle_handle, avg_dim_gens_circle_handle = min_rows_to_distinguish_columns_all_circle_handle(matrix)\n",
    "    ## Group name, Group order, table size, circle generator complexity, avg d_R^2 of all rows, avg of (avg d_R^2 of generating rows)\n",
    "    return G, order, tbl_size, complexity_circle, avg_dim_circle, avg_dim_gens_circle,complexity_circle_handle, avg_dim_circle_handle, avg_dim_gens_circle_handle\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5ab4c583-cd86-4059-be5e-25e473f3f979",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "f0b06c18-0977-41d7-a056-41e27ef74bdb",
   "metadata": {},
   "outputs": [],
   "source": [
    "## Class algebra"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "77541e40-1b15-46e0-8004-2887ee4e5859",
   "metadata": {},
   "outputs": [],
   "source": [
    "## Finds circle generator complexity of class algebra\n",
    "def min_cols_to_distinguish_rows_circle(matrix):\n",
    "    n = len(matrix)\n",
    "    rows = matrix\n",
    "    tmatrix = list(zip(*matrix))\n",
    "    # For k from 1 to n\n",
    "    for k in range(1, n+1):\n",
    "        # Generate all combinations of k colums\n",
    "        col_indices_combinations = itertools.combinations(range(n), k)\n",
    "        for columns in col_indices_combinations:\n",
    "            # Project each column onto the selected rows\n",
    "            projections = [tuple(row[i] for i in columns) for row in rows]\n",
    "            # Check if all projections are unique\n",
    "            if len(set(projections)) == n:\n",
    "                columns_needed=[tmatrix[i] for i in columns]\n",
    "                return k, columns, columns_needed  # Return the minimal number of columns and the specific combination\n",
    "    return n, tuple(range(n)), columns  # In the worst case, all columns are needed"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "0e0210cb-7c96-4873-8675-efca0a4efb98",
   "metadata": {},
   "outputs": [],
   "source": [
    "## Finds circle-and-handle generator complexity of classa algebra\n",
    "def min_cols_to_distinguish_rows_circle_handle(matrix):\n",
    "    n = len(matrix)\n",
    "    rows = matrix\n",
    "    tmatrix = list(zip(*matrix))\n",
    "    # For k from 1 to n-1\n",
    "    for k in range(1, n):\n",
    "        # Generate all combinations of k+1 colums always including the first\n",
    "        col_indices_combinations = itertools.combinations(range(1,n), k)\n",
    "        for columns in col_indices_combinations:\n",
    "            columns = (0,) + columns\n",
    "            # Project each column onto the selected rows\n",
    "            projections = [tuple(row[i] for i in columns) for row in rows]\n",
    "            # Check if all projections are unique\n",
    "            if len(set(projections)) == n:\n",
    "                columns_needed=[tmatrix[i] for i in columns]\n",
    "                return k+1, columns, columns_needed  # Return the minimal number of columns and the specific combination\n",
    "    return n+1, tuple(range(n)), columns  # In the worst case, all columns are needed"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "9469c26a-60ca-475b-b906-0a7c1cb802e0",
   "metadata": {},
   "outputs": [],
   "source": [
    "## Finds all the minimal generating sets including combinatorial basis elements\n",
    "def min_cols_to_distinguish_rows_all_circle(matrix,class_sizes):\n",
    "    min_numb = min_cols_to_distinguish_rows_circle(matrix)[0]\n",
    "    n = len(matrix)\n",
    "    # Transpose the matrix to get columns easily\n",
    "    rows = matrix\n",
    "    tmatrix = list(zip(*matrix))\n",
    "    results=[]\n",
    "    # Generate all combinations of k rows\n",
    "    col_indices_combinations = itertools.combinations(range(n), min_numb)\n",
    "    for columns in col_indices_combinations:\n",
    "        columns = tuple(columns)\n",
    "        # Project each column onto the selected rows\n",
    "        projections = [tuple(row[i] for i in columns) for row in rows]\n",
    "        # Check if all projections are unique\n",
    "        if len(set(projections)) == n:\n",
    "            #columns_needed=[tmatrix[i] for i in columns]\n",
    "            results.append(columns)\n",
    "    avg_class_size_circle = mean(class_sizes)\n",
    "    avg_class_size_gens_circle = mean([mean([class_sizes[col] for col in gen_set]) for gen_set in results])\n",
    "    return min_numb, avg_class_size_circle, avg_class_size_gens_circle #results"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "d79bf36c-4cb0-4118-9373-a7149375d857",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Finds all minimal generating sets including combinatorial basis elements alongside the handle creation element\n",
    "def min_cols_to_distinguish_rows_all_circle_handle(matrix,class_sizes):\n",
    "    n = len(matrix)\n",
    "    # Transpose the matrix to get columns easily and set first column to d^2\n",
    "    tmatrix = list(zip(*matrix))\n",
    "    tmatrix[0] = [d^2 for d in tmatrix[0]]\n",
    "    # Transpose back\n",
    "    matrix = list(zip(*tmatrix))\n",
    "    rows = matrix\n",
    "    ## min_numb is number of cols needed + 1 for the handle creation operator\n",
    "    min_numb = min_cols_to_distinguish_rows_circle_handle(matrix)[0]\n",
    "    results=[]\n",
    "    # Generate all combinations of min_numb+1 cols always including the first\n",
    "    col_indices_combinations = itertools.combinations(range(1,n), min_numb-1)\n",
    "    for columns in col_indices_combinations:\n",
    "        columns = tuple(columns)\n",
    "        # Project each column onto the selected rows\n",
    "        projections = [tuple(row[i] for i in columns+(0,)) for row in rows]\n",
    "        # Check if all projections are unique\n",
    "        if len(set(projections)) == n:\n",
    "            #columns_needed=[tmatrix[i] for i in columns]\n",
    "            results.append(columns)\n",
    "    avg_class_size_circle_handle = mean(class_sizes)\n",
    "    avg_class_size_gens_circle_handle = mean([mean([class_sizes[col] for col in gen_set]) for gen_set in results])\n",
    "    ## Group name, Group order, table size, min no. gens, avg d_R^2 of all rows, avg of (avg d_R^2 of generating rows)\n",
    "    return min_numb, avg_class_size_circle_handle, avg_class_size_gens_circle_handle #results\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "b8c705d7-42fa-4bfd-aa96-0fc34719768e",
   "metadata": {},
   "outputs": [],
   "source": [
    "## Combines all the above functions to extract the data we want for class algebras of a fixed character table G\n",
    "def min_cols_to_distinguish_rows_all(G):\n",
    "    tbl = libgap.CharacterTable(G).CharacterTableWithSortedCharacters()\n",
    "    order = tbl.Size()\n",
    "    matrix = tbl.Irr().sage()\n",
    "    tbl_size = len(matrix)\n",
    "    complexity_circle, avg_class_size_circle, avg_class_size_gens_circle = min_cols_to_distinguish_rows_all_circle(matrix,tbl.SizesConjugacyClasses())\n",
    "    complexity_circle_handle, avg_class_size_circle_handle, avg_class_size_gens_circle_handle = min_cols_to_distinguish_rows_all_circle_handle(matrix,tbl.SizesConjugacyClasses())\n",
    "    ## Group name, Group order, table size, min no. gens, avg class size of all columns, avg of (avg class size of generating columns)\n",
    "    return G, order, tbl_size, complexity_circle, avg_class_size_circle, avg_class_size_gens_circle,complexity_circle_handle, avg_class_size_circle_handle, avg_class_size_gens_circle_handle\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0a169865-dd1e-41ce-b30b-f90ef08e8785",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "dad62177-cb05-4635-b6a6-b2e59c6dc86f",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "e901c30f-f7cf-4713-9375-87e104a0371a",
   "metadata": {},
   "outputs": [],
   "source": [
    "## Extract character tables up to size 30 from GAP\n",
    "## Compute fusion algebra data for each character table\n",
    "## Compute class algebra data for each character table"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "63de36ff-8058-40d3-a135-9edd0076538f",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "c9f70801-0d06-4e09-97dc-fd466f831da5",
   "metadata": {},
   "outputs": [],
   "source": [
    "tables = libgap.AllCharacterTableNames(libgap.NrConjugacyClasses, libgap.eval('c->c <= 15'), libgap.IsDuplicateTable, false)\n",
    "row_data = [min_rows_to_distinguish_columns_all(G) for G in tables]\n",
    "col_data = [min_cols_to_distinguish_rows_all(G) for G in tables]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3b4c08b2-f982-43a8-bea7-3278a89492e8",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8cfb810e-682c-4752-9c39-64eb8f4ce122",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "63ab6185-cc17-45ef-a305-ca5953814688",
   "metadata": {},
   "outputs": [],
   "source": [
    "## Export data to csv"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ffbdd2af-bfe5-42f9-a708-2734e9cd63ff",
   "metadata": {},
   "outputs": [],
   "source": [
    "import csv\n",
    "with open('Fusion_algebra_data_30_arxiv.csv', 'w', newline='') as file:\n",
    "    # Step 4: Using csv.writer to write the list to the CSV file\n",
    "    writer = csv.writer(file)\n",
    "    writer.writerows(row_data) # Use writerows for nested list"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8ba0f738-943d-4d9c-86cf-6524f1f2d62f",
   "metadata": {},
   "outputs": [],
   "source": [
    "import csv\n",
    "with open('Class_algebra_data_30_arxiv.csv', 'w', newline='') as file:\n",
    "    # Step 4: Using csv.writer to write the list to the CSV file\n",
    "    writer = csv.writer(file)\n",
    "    writer.writerows(col_data) # Use writerows for nested list"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3e506fe4-d82a-4dfd-adec-9684edc169c1",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.4",
   "language": "sage",
   "name": "sagemath-10.4"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

